Error scaling of large-eddy simulation in the outer region of wall-bounded turbulence

We study the error scaling properties of large-eddy simulation (LES) in the outer region of wall-bounded turbulence at moderately high Reynolds numbers. In order to avoid the additional complexity of wall-modeling, we perform LES of turbulent channel flows in which the no-slip condition at the wall is replaced by a Neumann condition supplying the exact mean wall-stress. The statistics investigated are the mean velocity profile, turbulence intensities, and kinetic energy spectra. The errors follow $(\Delta/L)^{\alpha}Re_\tau^{\gamma}$, where $\Delta$ is the characteristic grid resolution, $Re_\tau$ is the friction Reynolds number, and $L$ is the meaningful length-scale to normalize $\Delta$ in order to collapse the errors across the wall-normal distance. We show that $\Delta$ can be expressed as the $L_2$-norm of the grid vector and that $L$ is well represented by the ratio of the friction velocity and mean shear. The exponent $\alpha$ is estimated from theoretical arguments for each statistical quantity of interest and shown to roughly match the values computed by numerical simulations. For the mean profile and kinetic energy spectra, $\alpha\approx1$, whereas the turbulence intensities converge at a slower rate $\alpha<1$. The exponent $\gamma$ is approximately $0$, i.e. the LES solution is independent of the Reynolds number. The expected behavior of the turbulence intensities at high Reynolds numbers is also derived and shown to agree with the classic log-layer profiles for grid resolutions lying within the inertial range. Further examination of the LES turbulence intensities and spectra reveals that both quantities resemble their filtered counterparts from direct numerical simulation (DNS) data, but that the mechanism responsible for this similarity is related to the balance between the input power and dissipation rather than to filtering.

==> script_latex.sh <==
bibtex convergence_LES
latex  convergence_LES.tex
bibtex convergence_LES
latex  convergence_LES.tex
dvips  convergence_LES.dvi
ps2pdf convergence_LES.ps

